Kernel-based Tests for Joint Independence

We investigate the problem of testing whether $d$ random variables, which may or may not be continuous, are jointly (or mutually) independent. Our method builds on ideas of the two variable Hilbert-Schmidt independence criterion (HSIC) but allows for an arbitrary number of variables. We embed the $d$-dimensional joint distribution and the product of the marginals into a reproducing kernel Hilbert space and define the $d$-variable Hilbert-Schmidt independence criterion (dHSIC) as the squared distance between the embeddings. In the population case, the value of dHSIC is zero if and only if the $d$ variables are jointly independent, as long as the kernel is characteristic. Based on an empirical estimate of dHSIC, we define three different non-parametric hypothesis tests: a permutation test, a bootstrap test and a test based on a Gamma approximation. We prove that the permutation test achieves the significance level and that the bootstrap test achieves pointwise asymptotic significance level as well as pointwise asymptotic consistency (i.e., it is able to detect any type of fixed dependence in the large sample limit). The Gamma approximation does not come with these guarantees; however, it is computationally very fast and for small $d$, it performs well in practice. Finally, we apply the test to a problem in causal discovery.

==> Plots/latex_plotting.R <==
## LATEX plotting file

# setwd
#setwd("~/svn/Pfister/Sfs/HSIC/JRSSB/Plots")

# set latex variable textwidth
textwidth <- 5.86

# load library
library(tikzDevice)


########################
### Level analysis
#########################


## load variables
load("req_vars.level.Rda")
load("rejection_rates_level1.Rda")
load("rejection_rates_level2.Rda")


## plotting
n=req_vars$n
sample_size=req_vars$sample_size

min_val1=min(c(as.numeric(rejectionrates_level1$permuation),as.numeric(rejectionrates_level1$bootstrap),as.numeric(rejectionrates_level1$gamma),as.numeric(rejectionrates_level1$eigenvalue)))
max_val1=max(c(as.numeric(rejectionrates_level1$permuation),as.numeric(rejectionrates_level1$bootstrap),as.numeric(rejectionrates_level1$gamma),as.numeric(rejectionrates_level1$eigenvalue)))
tikz("levelcomparison1.tex",width=textwidth,height=0.4*textwidth)
par(mfrow = c(1, 3))
plot(sample_size,rejectionrates_level1$permutation,ylim=c(min_val1,max_val1),pch=1,xlab="sample size $n$",ylab="rejection rate",main="permutation")
abline(0.05,0,col="firebrick3",lty=2)
grid()
plot(sample_size,rejectionrates_level1$bootstrap,ylim=c(min_val1,max_val1),pch=1,xlab="sample size $n$",ylab="rejection rate",main="bootstrap")
abline(0.05,0,col="firebrick3",lty=2)
grid()
plot(sample_size,rejectionrates_level1$gamma,ylim=c(min_val1,max_val1),pch=1,xlab="sample size $n$",ylab="rejection rate",main="gamma")
abline(0.05,0,col="firebrick3",lty=2)
grid()
dev.off()

min_val2=min(c(as.numeric(rejectionrates_level2$permuation),as.numeric(rejectionrates_level2$bootstrap),as.numeric(rejectionrates_level2$gamma),as.numeric(rejectionrates_level2$eigenvalue)))
max_val2=max(c(as.numeric(rejectionrates_level2$permuation),as.numeric(rejectionrates_level2$bootstrap),as.numeric(rejectionrates_level2$gamma),as.numeric(rejectionrates_level2$eigenvalue)))
tikz("levelcomparison2.tex",width=textwidth,height=0.4*textwidth)
par(mfrow = c(1, 3))
plot(sample_size,rejectionrates_level2$permutation,ylim=c(min_val2,max_val2),pch=1,xlab="sample size $n$",ylab="rejection rate",main="permutation")
abline(0.05,0,col="firebrick3",lty=2)
grid()
plot(sample_size,rejectionrates_level2$bootstrap,ylim=c(min_val2,max_val2),pch=1,xlab="sample size $n$",ylab="rejection rate",main="bootstrap")
abline(0.05,0,col="firebrick3",lty=2)
grid()
plot(sample_size,rejectionrates_level2$gamma,ylim=c(min_val2,max_val2),pch=1,xlab="sample size $n$",ylab="rejection rate",main="gamma")
abline(0.05,0,col="firebrick3",lty=2)
grid()
dev.off()


#######################
### Power analysis
#######################

## load variables
load("gamma_result.Rda")
load("permutation_result.Rda")
load("bootstrap_result.Rda")

## computations
sample_size <- c(50,100,150,200)
rejrate_gamma1 <- vector("numeric",length(sample_size))
rejrate_perm1 <- vector("numeric",length(sample_size))
rejrate_boot1 <- vector("numeric",length(sample_size))
rejrate_gamma2 <- vector("numeric",length(sample_size))
rejrate_perm2 <- vector("numeric",length(sample_size))
rejrate_boot2 <- vector("numeric",length(sample_size))
rejrate_gamma3 <- vector("numeric",length(sample_size))
rejrate_perm3 <- vector("numeric",length(sample_size))
rejrate_boot3 <- vector("numeric",length(sample_size))
rejrate_gamma4 <- vector("numeric",length(sample_size))
rejrate_perm4 <- vector("numeric",length(sample_size))
rejrate_boot4 <- vector("numeric",length(sample_size))
for(i in 1:length(sample_size)){
  rejrate_gamma1[i] <- gamma_result[[i]]$rejection_rate$dhsic[1]
  rejrate_gamma2[i] <- gamma_result[[i]]$rejection_rate$pairwise[1]
  rejrate_perm1[i] <- permutation_result[[i]]$rejection_rate$dhsic[1]
  rejrate_perm2[i] <- permutation_result[[i]]$rejection_rate$pairwise[1]
  rejrate_boot1[i] <- bootstrap_result[[i]]$rejection_rate$dhsic[1]
  rejrate_boot2[i] <- bootstrap_result[[i]]$rejection_rate$pairwise[1]
  rejrate_gamma3[i] <- gamma_result[[i]]$rejection_rate$dhsic[2]
  rejrate_gamma4[i] <- gamma_result[[i]]$rejection_rate$pairwise[2]
  rejrate_perm3[i] <- permutation_result[[i]]$rejection_rate$dhsic[2]
  rejrate_perm4[i] <- permutation_result[[i]]$rejection_rate$pairwise[2]
  rejrate_boot3[i] <- bootstrap_result[[i]]$rejection_rate$dhsic[2]
  rejrate_boot4[i] <- bootstrap_result[[i]]$rejection_rate$pairwise[2]
}

## plotting
# graph with edge from 1 to 2
tikz("power_analysis1.tex",
     width=textwidth,
     height=0.4*textwidth,
     packages = c("\\usepackage{tikz}",
                  "\\usepackage[active,tightpage,psfixbb]{preview}",
                  "\\PreviewEnvironment{pgfpicture}",
                  "\\setlength\\PreviewBorder{0pt}",
                  "\\usepackage{amssymb}",
                  "\\usepackage{amsmath}"))
par(mfrow = c(1, 3))
# permutation
plot(sample_size,rejrate_perm2, col="firebrick3", pch=2, ylab="rejection rate",xlab="sample size", ylim=c(0,1), main="permutation")
points(sample_size,rejrate_perm1, col="chartreuse4", pch=1)
grid()
legend("topleft",c("dHSIC", "HSIC"),
       col=c("chartreuse4","firebrick3"),
       pch=c(1,2), inset=0.05,bg = "white")
# bootstrap
plot(sample_size,rejrate_boot2, col="firebrick3", pch=2, ylab="rejection rate",xlab="sample size", ylim=c(0,1), main="bootstrap")
points(sample_size,rejrate_boot1, col="chartreuse4", pch=1)
grid()
legend("topleft",c("dHSIC", "HSIC"),
       col=c("chartreuse4","firebrick3"),
       pch=c(1,2), inset=0.05,bg = "white")
# gamma
plot(sample_size,rejrate_gamma2, col="firebrick3", pch=2, ylab="rejection rate",xlab="sample size", ylim=c(0,1), main="gamma")
points(sample_size,rejrate_gamma1, col="chartreuse4", pch=1)
grid()
legend("topleft",c("dHSIC", "HSIC"),
       col=c("chartreuse4","firebrick3"),
       pch=c(1,2), inset=0.05,bg = "white")
dev.off()

# random full DAG
tikz("power_analysis2.tex",
     width=textwidth,
     height=0.4*textwidth,
     packages = c("\\usepackage{tikz}",
                  "\\usepackage[active,tightpage,psfixbb]{preview}",
                  "\\PreviewEnvironment{pgfpicture}",
                  "\\setlength\\PreviewBorder{0pt}",
                  "\\usepackage{amssymb}",
                  "\\usepackage{amsmath}"))
par(mfrow = c(1, 3))
# permutation
plot(sample_size,rejrate_perm4, col="firebrick3", pch=2, ylab="rejection rate",xlab="sample size", ylim=c(0,1), main="permutation")
points(sample_size,rejrate_perm3, col="chartreuse4", pch=1)
grid()
legend("bottomright",c("dHSIC", "HSIC"),
       col=c("chartreuse4","firebrick3"),
       pch=c(1,2), inset=0.05,bg = "white")
# bootstrap
plot(sample_size,rejrate_boot4, col="firebrick3", pch=2, ylab="rejection rate",xlab="sample size", ylim=c(0,1), main="bootstrap")
points(sample_size,rejrate_boot3, col="chartreuse4", pch=1)
grid()
legend("bottomright",c("dHSIC", "HSIC"),
       col=c("chartreuse4","firebrick3"),
       pch=c(1,2), inset=0.05,bg = "white")
# gamma
plot(sample_size,rejrate_gamma4, col="firebrick3", pch=2, ylab="rejection rate",xlab="sample size", ylim=c(0,1), main="gamma")
points(sample_size,rejrate_gamma3, col="chartreuse4", pch=1)
grid()
legend("bottomright",c("dHSIC", "HSIC"),
       col=c("chartreuse4","firebrick3"),
       pch=c(1,2), inset=0.05,bg = "white")
dev.off()


#######################
### Power analysis (including Romano test)
#######################

## load variables
load("bootstrap_result2.Rda")
load("permutation_result2.Rda")
load("gamma_result2.Rda")

## computations
sample_size <- c(50,100,150,200)
rejrate_boot1 <- vector("numeric",length(sample_size))
rejrate_boot2 <- vector("numeric",length(sample_size))
rejrate_boot3 <- vector("numeric",length(sample_size))
rejrate_boot4 <- vector("numeric",length(sample_size))
rejrate_boot5 <- vector("numeric",length(sample_size))
rejrate_boot6 <- vector("numeric",length(sample_size))
rejrate_perm1 <- vector("numeric",length(sample_size))
rejrate_perm2 <- vector("numeric",length(sample_size))
rejrate_perm3 <- vector("numeric",length(sample_size))
rejrate_perm4 <- vector("numeric",length(sample_size))
rejrate_perm5 <- vector("numeric",length(sample_size))
rejrate_perm6 <- vector("numeric",length(sample_size))
rejrate_gamma1 <- vector("numeric",length(sample_size))
rejrate_gamma2 <- vector("numeric",length(sample_size))
rejrate_gamma3 <- vector("numeric",length(sample_size))
rejrate_gamma4 <- vector("numeric",length(sample_size))
for(i in 1:length(sample_size)){
  rejrate_boot1[i] <- bootstrap_result[[i]]$rejection_rate$dhsic[1]
  rejrate_boot2[i] <- bootstrap_result[[i]]$rejection_rate$pairwise[1]
  rejrate_boot3[i] <- bootstrap_result[[i]]$rejection_rate$romano[1]	
  rejrate_boot4[i] <- bootstrap_result[[i]]$rejection_rate$dhsic[2]
  rejrate_boot5[i] <- bootstrap_result[[i]]$rejection_rate$pairwise[2]
  rejrate_boot6[i] <- bootstrap_result[[i]]$rejection_rate$romano[2]
  rejrate_perm1[i] <- permutation_result[[i]]$rejection_rate$dhsic[1]
  rejrate_perm2[i] <- permutation_result[[i]]$rejection_rate$pairwise[1]
  rejrate_perm3[i] <- permutation_result[[i]]$rejection_rate$romano[1]	
  rejrate_perm4[i] <- permutation_result[[i]]$rejection_rate$dhsic[2]
  rejrate_perm5[i] <- permutation_result[[i]]$rejection_rate$pairwise[2]
  rejrate_perm6[i] <- permutation_result[[i]]$rejection_rate$romano[2]
  rejrate_gamma1[i] <- gamma_result[[i]]$rejection_rate$dhsic[1]
  rejrate_gamma2[i] <- gamma_result[[i]]$rejection_rate$pairwise[1]
  rejrate_gamma3[i] <- gamma_result[[i]]$rejection_rate$dhsic[2]	
  rejrate_gamma4[i] <- gamma_result[[i]]$rejection_rate$pairwise[2]
}

## plotting
# graph with edge from 1 to 2
tikz("power_analysis1_romano.tex",
     width=textwidth,
     height=0.4*textwidth,
     packages = c("\\usepackage{tikz}",
                  "\\usepackage[active,tightpage,psfixbb]{preview}",
                  "\\PreviewEnvironment{pgfpicture}",
                  "\\setlength\\PreviewBorder{0pt}",
                  "\\usepackage{amssymb}",
                  "\\usepackage{amsmath}"))

par(mfrow = c(1, 3))
# permutation
plot(sample_size,rejrate_perm2, col="firebrick3", pch=2, ylab="rejection rate",xlab="sample size $n$", ylim=c(0,1), main="permutation")
points(sample_size,rejrate_perm1, col="chartreuse4", pch=1)
points(sample_size,rejrate_perm3, col="dodgerblue3", pch=0)
grid()
legend("topleft",c("dHSIC", "HSIC","BMR-$n$"),
       col=c("chartreuse4","firebrick3","dodgerblue3"),
       pch=c(1,2,0), inset=0.05,bg = "white")
# bootstrap
plot(sample_size,rejrate_boot2, col="firebrick3", pch=2, ylab="rejection rate",xlab="sample size", ylim=c(0,1), main="bootstrap")
points(sample_size,rejrate_boot1, col="chartreuse4", pch=1)
points(sample_size,rejrate_boot3, col="dodgerblue3", pch=0)
grid()
legend("topleft",c("dHSIC", "HSIC","BMR-$n$"),
       col=c("chartreuse4","firebrick3","dodgerblue3"),
       pch=c(1,2,0), inset=0.05,bg = "white")
# gamma
plot(sample_size,rejrate_gamma2, col="firebrick3", pch=2, ylab="rejection rate",xlab="sample size $n$", ylim=c(0,1), main="gamma")
points(sample_size,rejrate_gamma1, col="chartreuse4", pch=1)
grid()
legend("topleft",c("dHSIC", "HSIC"),
       col=c("chartreuse4","firebrick3"),
       pch=c(1,2), inset=0.05,bg = "white")
dev.off()

# random full DAG
tikz("power_analysis2_romano.tex",
     width=textwidth,
     height=0.4*textwidth,
     packages = c("\\usepackage{tikz}",
                  "\\usepackage[active,tightpage,psfixbb]{preview}",
                  "\\PreviewEnvironment{pgfpicture}",
                  "\\setlength\\PreviewBorder{0pt}",
                  "\\usepackage{amssymb}",
                  "\\usepackage{amsmath}"))
par(mfrow = c(1, 3))
# permutation
plot(sample_size,rejrate_perm5, col="firebrick3", pch=2, ylab="rejection rate",xlab="sample size $n$", ylim=c(0,1), main="permutation")
points(sample_size,rejrate_perm4, col="chartreuse4", pch=1)
points(sample_size,rejrate_perm6, col="dodgerblue3", pch=0)
grid()
legend("bottomright",c("dHSIC", "HSIC","BMR-$n$"),
       col=c("chartreuse4","firebrick3","dodgerblue3"),
       pch=c(1,2,0), inset=0.05,bg = "white")
# bootstrap
plot(sample_size,rejrate_boot5, col="firebrick3", pch=2, ylab="rejection rate",xlab="sample size $n$", ylim=c(0,1), main="bootstrap")
points(sample_size,rejrate_boot4, col="chartreuse4", pch=1)
points(sample_size,rejrate_boot6, col="dodgerblue3", pch=0)
grid()
legend("bottomright",c("dHSIC", "HSIC","BMR-$n$"),
       col=c("chartreuse4","firebrick3","dodgerblue3"),
       pch=c(1,2,0), inset=0.05,bg = "white")
# gamma
plot(sample_size,rejrate_gamma4, col="firebrick3", pch=2, ylab="rejection rate",xlab="sample size $n$", ylim=c(0,1), main="gamma")
points(sample_size,rejrate_gamma3, col="chartreuse4", pch=1)
grid()
legend("bottomright",c("dHSIC", "dHSIC"),
       col=c("chartreuse4","firebrick3"),
       pch=c(1,2), inset=0.05,bg = "white")
dev.off()



#######################
### Power analysis for varying d (including Romano test)
#######################

## load variables
load("bootstrap_result_extra2.Rda")

## computations
d <- c(4,6,8,10)
pval_dhsic <- vector("numeric",4)
pval_pairwise <- vector("numeric",4)
pval_romano100 <- vector("numeric",4)
pval_romano1000 <- vector("numeric",4)
for(i in 1:4){
  pval_dhsic[i] <- bootstrap_result_extra[[i]]$rejection_rate$dhsic
  pval_pairwise[i] <- bootstrap_result_extra[[i]]$rejection_rate$pairwise
  pval_romano100[i] <- bootstrap_result_extra[[i]]$rejection_rate$romano100
  pval_romano1000[i] <- bootstrap_result_extra[[i]]$rejection_rate$romano1000
}

## plotting
tikz("power_analysis_extra.tex",
     width=0.65*textwidth,
     height=0.65*textwidth,
     packages = c("\\usepackage{tikz}",
                  "\\usepackage[active,tightpage,psfixbb]{preview}",
                  "\\PreviewEnvironment{pgfpicture}",
                  "\\setlength\\PreviewBorder{0pt}",
                  "\\usepackage{amssymb}",
                  "\\usepackage{amsmath}"))

plot(d,pval_dhsic,ylim=c(0,1),pch=1,col="chartreuse4",ylab="rejection rate",xlab="number of variables $d$")
points(d,pval_pairwise,pch=2,col="firebrick3")
points(d,pval_romano100,pch=0,col="dodgerblue3")
points(d,pval_romano1000,pch=5,col="dodgerblue3")
grid()
legend("right",c("dHSIC", "HSIC","BMR-$n$","BMR-$1000$"),
       col=c("chartreuse4","firebrick3","dodgerblue3","dodgerblue3"),
       pch=c(1,2,0,5), inset=0.05,bg = "white")
dev.off()


###################################
### Power analysis (sparse vs dense)
###################################

load("power_comparison.d5.Rda")
totvar1 <- matrix(NA,length(result),length(result[[2]]$totvar))
power1 <- matrix(NA,length(result),length(result[[2]]$power))
for(i in 1:length(result)){
  totvar1[i,] <- result[[i]]$totvar
  power1[i,] <- result[[i]]$power
}
load("power_comparison.d10.Rda")
totvar2 <- matrix(NA,length(result),length(result[[2]]$totvar))
power2 <- matrix(NA,length(result),length(result[[2]]$power))
for(i in 1:length(result)){
  totvar2[i,] <- result[[i]]$totvar
  power2[i,] <- result[[i]]$power
}


# plotting
tikz("power_dense_sparse.tex",
     width=textwidth,
     height=0.6*textwidth,
     packages = c("\\usepackage{tikz}",
                  "\\usepackage[active,tightpage,psfixbb]{preview}",
                  "\\PreviewEnvironment{pgfpicture}",
                  "\\setlength\\PreviewBorder{0pt}",
                  "\\usepackage{amssymb}",
                  "\\usepackage{amsmath}"))
par(mfrow = c(1,2))
# d=5
plot(totvar1[,1],power1[,1],ylim=c(min(power1),max(power1)),xlim=c(min(totvar1),max(totvar1)),xlab="total variation distance",ylab="rejection rate",col="chartreuse4",main="$\\mathbf{d=5}$")
points(totvar1[,2],power1[,2],pch=2,col="dodgerblue3")
legend("bottomright",c("dense","sparse"), pch=c(1,2),col=c("chartreuse4","dodgerblue3"),inset=0.02)
# d=10
plot(totvar2[,1],power2[,1],ylim=c(min(power2),max(power2)),xlim=c(min(totvar2),max(totvar2)),xlab="total variation distance",ylab="rejection rate",col="chartreuse4",main="$\\mathbf{d=10}$")
points(totvar2[,2],power2[,2],pch=2,col="dodgerblue3")
legend("bottomright",c("dense","sparse"), pch=c(1,2),col=c("chartreuse4","dodgerblue3"),inset=0.02)
dev.off()


###############################
### Power analysis (bandwidth)
###############################

load("power.bandwidth.lin.rda")
rejection.rate.lin <- result$rejection.rate
rejection.rate2.lin <- result$rejection.rate2
median.lin <- result$median
bandwidth.lin <- c(seq(0.1,3,0.1),seq(3.2,10,0.2))
load("power.bandwidth.uc.rda")
rejection.rate.uc <- result$rejection.rate
rejection.rate2.uc <- result$rejection.rate2
median.uc <- result$median
bandwidth.uc <- c(seq(0.15,1,0.05),seq(1.1,1.5,0.1),seq(1.6,20,0.5))
load("power.bandwidth.pi.rda")
rejection.rate.pi <- result$rejection.rate
rejection.rate2.pi <- result$rejection.rate2
median.pi <- result$median
bandwidth.pi <- c(seq(0.01,0.15,0.01),seq(0.2,10,0.1))



# plotting
tikz("power_bandwidth.tex",
     width=textwidth,
     height=0.4*textwidth,
     packages = c("\\usepackage{tikz}",
                  "\\usepackage[active,tightpage,psfixbb]{preview}",
                  "\\PreviewEnvironment{pgfpicture}",
                  "\\setlength\\PreviewBorder{0pt}",
                  "\\usepackage{amssymb}",
                  "\\usepackage{amsmath}"))
par(mfrow = c(1,3))
plot(bandwidth.lin,rejection.rate.lin,xlab="bandwidth $\\sigma$",ylab="rejection rate",col="chartreuse4",main="pairwise dependence")
abline(v=quantile(median.lin,probs=0.025),lty=2,col="firebrick3")
abline(v=quantile(median.lin,probs=0.975),lty=2,col="firebrick3")
abline(v=mean(median.lin),lty=1,col="firebrick3")
plot(bandwidth.uc,rejection.rate.uc,xlab="bandwidth $\\sigma$",ylab="rejection rate",col="chartreuse4",main="mixed dependence")
abline(v=quantile(median.uc,probs=0.025),lty=2,col="firebrick3")
abline(v=quantile(median.uc,probs=0.975),lty=2,col="firebrick3")
abline(v=mean(median.uc),lty=1,col="firebrick3")
plot(bandwidth.pi,rejection.rate.pi,xlab="bandwidth $\\sigma$",ylab="rejection rate",col="chartreuse4",main="pairwise independence")
abline(v=quantile(median.pi,probs=0.025),lty=2,col="firebrick3")
abline(v=quantile(median.pi,probs=0.975),lty=2,col="firebrick3")
abline(v=mean(median.pi),lty=1,col="firebrick3")
dev.off()

##########################
### Runtime analysis
#########################

## load variables

load("time.vars.Rda")
load("req_vars.runtime.Rda")
load("time.sample.Rda")

## plotting
d <- req_vars$d
m <- req_vars$m

tikz("runtime.tex",
     width=textwidth,
     height=0.6*textwidth,
     packages = c("\\usepackage{tikz}",
                  "\\usepackage[active,tightpage,psfixbb]{preview}",
                  "\\PreviewEnvironment{pgfpicture}",
                  "\\setlength\\PreviewBorder{0pt}",
                  "\\usepackage{amssymb}",
                  "\\usepackage{amsmath}"))
par(mfrow = c(1,2))
# fixed sample size
max_t <- max(unlist(time.vars$pairwise))
plot(d,rep(1000000,length(d)),ylim=c(0,max_t),xlab="number of variables $d$",ylab="seconds")
grid()
boxplot(time.vars$dhsic, border ="chartreuse4",outline=FALSE,xaxt="n",add=TRUE,at=d,boxwex=1.5)
boxplot(time.vars$pairwise, border="firebrick3", add=TRUE,outline=FALSE,xaxt="n",yaxt="n",at=d,boxwex=1.5)
legend("topleft",c("dHSIC","HSIC"),col=c("chartreuse4","firebrick3"),pch=c(1,1),inset=0.05,bg="white")
# fixed number of variables
max_t <- max(unlist(time.sample$pairwise))
plot(m,rep(1000000,length(m)),ylim=c(0,max_t),xlab="sample size $n$",ylab="seconds")
grid()
boxplot(time.sample$dhsic, border ="chartreuse4",outline=FALSE,xaxt="n",add=TRUE,at=m,boxwex=30)
boxplot(time.sample$pairwise, border="firebrick3", add=TRUE,outline=FALSE,xaxt="n",yaxt="n",at=m,boxwex=30)
legend("topleft",c("dHSIC","HSIC"),col=c("chartreuse4","firebrick3"),pch=c(1,1),inset=0.05,bg="white")
dev.off()




##########################################
### Real world simulation example
##########################################

## load variables
load("pval_realworld.Rda")

## computation
pval$dhsic <- log(pval$dhsic)
pval$pairwise <- log(pval$pairwise)

## plotting
min.pval <- min(c(min(pval$dhsic),min(pval$pairwise)))
max.pval <- max(c(max(pval$dhsic),max(pval$pairwise)))
tikz("realworld.tex",
     width=0.6*textwidth,
     height=0.65*textwidth,
     packages = c("\\usepackage{tikz}",
                  "\\usepackage[active,tightpage,psfixbb]{preview}",
                  "\\PreviewEnvironment{pgfpicture}",
                  "\\setlength\\PreviewBorder{0pt}",
                  "\\usepackage{amssymb}",
                  "\\usepackage{amsmath}"))
plot(1:25,pval$dhsic, col="chartreuse4", pch=1, ylab="log(p-value)", xlab="DAG",ylim=c(min.pval,max.pval))
points(1:25,pval$pairwise, col="firebrick3", pch=2)
#abline(log(0.05),0,lty=2,col="blue")
grid()
legend("topleft",c("dHSIC","HSIC"
                  #,"5\\% level\\,"
                   ), col=c("chartreuse4","firebrick3"
                  #,"blue"
                  ),pch=c(1,2
                  #,NA
                  )
                  #,lty=c(NA,NA,2)
                  ,inset=0.05, bg = "white")
dev.off()



##########################################
### Real world simulation example (including Romano test)
##########################################

## load variables
load("pval_realworld2.Rda")

## computation
pval$dhsic <- log(pval$dhsic)
pval$pairwise <- log(pval$pairwise)
pval$romano <- log(pval$romano)

## plotting
min.pval <- min(c(min(pval$dhsic),min(pval$pairwise),min(pval$romano)))
max.pval <- max(c(max(pval$dhsic),max(pval$pairwise),max(pval$romano)))
tikz("realworld_romano.tex",
     width=0.6*textwidth,
     height=0.65*textwidth,
     packages = c("\\usepackage{tikz}",
                  "\\usepackage[active,tightpage,psfixbb]{preview}",
                  "\\PreviewEnvironment{pgfpicture}",
                  "\\setlength\\PreviewBorder{0pt}",
                  "\\usepackage{amssymb}",
                  "\\usepackage{amsmath}"))
plot(1:25,pval$dhsic, col="chartreuse4", pch=1, ylab="log(p-value)", xlab="DAG",ylim=c(min.pval,max.pval))
points(1:25,pval$pairwise, col="firebrick3", pch=2)
points(1:25,pval$romano, col="dodgerblue3", pch=0)
#abline(log(0.05),0,lty=2,col="blue")
grid()
legend("topleft",c("dHSIC","HSIC","BMR-$1000$"
                  #,"5\\% level\\,"
                   ), col=c("chartreuse4","firebrick3","dodgerblue3"
                  #,"blue"
                  ),pch=c(1,2,0
                  #,NA
                  )
                  #,lty=c(NA,NA,2)
                  ,inset=0.05, bg = "white")
dev.off()



################################
### Causality example
###############################

## load variables
load("causal_inference.Rda")
sample_size <- c(100,200,300,400,500)

## computation
# compute number of correct DAGs
correct_dhsic <- vector("numeric",length(sample_size))
correct_pairwise <- vector("numeric",length(sample_size))
for(i in 1:length(sample_size)){
  correct_dhsic[i] <- colSums(results[[i]])[3]
  correct_pairwise[i] <- colSums(results[[i]])[7]
}
# compute average structural intervention distance
sid_dhsic <- vector("numeric",length(sample_size))
sid_pairwise <- vector("numeric",length(sample_size))
for(i in 1:length(sample_size)){
  sid_dhsic[i] <- mean(results[[i]][,4])
  sid_pairwise[i] <- mean(results[[i]][,8])
}
max_sid <- max(c(max(sid_dhsic),max(sid_pairwise)))
# generate a list collecting all sid
sid_dhsic_list <- vector("list",length(sample_size))
sid_pairwise_list <- vector("list",length(sample_size))
for(i in 1:length(sample_size)){
  sid_dhsic_list[[i]] <- results[[i]][,4]
  sid_pairwise_list[[i]] <- results[[i]][,8]
}
max_sid <- max(c(max(unlist(sid_dhsic_list)),max(unlist(sid_pairwise_list))))

## plotting
tikz("causality_example.tex",
     width=1*textwidth,
     height=0.6*textwidth,
     packages = c("\\usepackage{tikz}",
                  "\\usepackage[active,tightpage,psfixbb]{preview}",
                  "\\PreviewEnvironment{pgfpicture}",
                  "\\setlength\\PreviewBorder{0pt}",
                  "\\usepackage{amssymb}",
                  "\\usepackage{amsmath}"))
par(mfrow=c(1,2))
# number of correct DAGs
plot(sample_size,correct_dhsic, col="chartreuse4", pch=1, xlab="sample size $n$", ylab="number of correct DAGs",ylim=c(0,1000))
points(sample_size,correct_pairwise, col="firebrick3", pch=2)
grid()
legend("topleft",c("dHSIC","HSIC"), col=c("chartreuse4","firebrick3"),pch=c(1,2),inset=0.05, bg = "white")
## # average sid
## plot(sample_size,sid_dhsic, col="chartreuse4", pch=1, xlab="sample size $n$", ylab="average SID",ylim=c(0,1.1*max_sid))
## points(sample_size,sid_pairwise, col="firebrick3", pch=2)
## grid()
## legend("topright",c("HSIC","dHSIC"), col=c("firebrick3","chartreuse4"),pch=c(2,1),inset=0.05, bg = "white")
# sid boxplot
plot(sample_size,rep(1000000,length(sample_size)),ylim=c(0,max_sid),xlim=c(0,600),xlab="sample size $n$",ylab="average SID")
grid()
boxplot(sid_dhsic_list, border ="chartreuse4",outline=FALSE,xaxt="n",add=TRUE,at=(sample_size-25),boxwex=40)
boxplot(sid_pairwise_list, border="firebrick3", add=TRUE,outline=FALSE,xaxt="n",yaxt="n",at=(sample_size+25),boxwex=40)
legend("topright",c("dHSIC","HSIC"),col=c("chartreuse4","firebrick3"),pch=c(1,1),inset=0.05,bg="white")
dev.off()


################################
### Causality example (including Romano test)
###############################

## load variables
load("causal_inference2.Rda")
sample_size <- c(100,200,300,400,500)

## computation
# compute number of correct DAGs
correct_dhsic <- vector("numeric",length(sample_size))
correct_pairwise <- vector("numeric",length(sample_size))
correct_romano <- vector("numeric",length(sample_size))
for(i in 1:length(sample_size)){
  correct_dhsic[i] <- colSums(results[[i]])[3]
  correct_pairwise[i] <- colSums(results[[i]])[7]
  correct_romano[i] <- colSums(results[[i]])[11]
}
# compute average structural intervention distance
sid_dhsic <- vector("numeric",length(sample_size))
sid_pairwise <- vector("numeric",length(sample_size))
sid_romano <- vector("numeric",length(sample_size))
for(i in 1:length(sample_size)){
  sid_dhsic[i] <- mean(results[[i]][,4])
  sid_pairwise[i] <- mean(results[[i]][,8])
  sid_romano[i] <- mean(results[[i]][,12])
}
max_sid <- max(c(max(sid_dhsic),max(sid_pairwise),max(sid_romano)))
# generate a list collecting all sid
sid_dhsic_list <- vector("list",length(sample_size))
sid_pairwise_list <- vector("list",length(sample_size))
sid_romano_list <- vector("list",length(sample_size))
for(i in 1:length(sample_size)){
  sid_dhsic_list[[i]] <- results[[i]][,4]
  sid_pairwise_list[[i]] <- results[[i]][,8]
  sid_romano_list[[i]] <- results[[i]][,12]
}
max_sid <- max(c(max(unlist(sid_dhsic_list)),max(unlist(sid_pairwise_list)),max(unlist(sid_romano_list))))

## plotting
tikz("causality_example_romano.tex",
     width=1*textwidth,
     height=0.6*textwidth,
     packages = c("\\usepackage{tikz}",
                  "\\usepackage[active,tightpage,psfixbb]{preview}",
                  "\\PreviewEnvironment{pgfpicture}",
                  "\\setlength\\PreviewBorder{0pt}",
                  "\\usepackage{amssymb}",
                  "\\usepackage{amsmath}"))
par(mfrow=c(1,2))
# number of correct DAGs
plot(sample_size,correct_dhsic, col="chartreuse4", pch=1, xlab="sample size $n$", ylab="number of correct DAGs",ylim=c(0,1000))
points(sample_size,correct_pairwise, col="firebrick3", pch=2)
points(sample_size,correct_romano, col="dodgerblue3", pch=0)
grid()
legend("bottomright",c("dHSIC","HSIC","BMR-$n$"), col=c("chartreuse4","firebrick3","dodgerblue3"),pch=c(1,2,0),inset=0.05, bg = "white")
# sid boxplot
plot(sample_size,rep(1000000,length(sample_size)),ylim=c(0,max_sid),xlim=c(0,600),xlab="sample size $n$",ylab="average SID")
grid()
boxplot(sid_dhsic_list, border ="chartreuse4",outline=FALSE,xaxt="n",add=TRUE,at=(sample_size-25),boxwex=20)
boxplot(sid_pairwise_list, border="firebrick3", add=TRUE,outline=FALSE,xaxt="n",yaxt="n",at=sample_size,boxwex=20)
boxplot(sid_romano_list, border="dodgerblue3", add=TRUE,outline=FALSE,xaxt="n",yaxt="n",at=(sample_size+25),boxwex=20)
legend("topright",c("dHSIC","HSIC","BMR-$n$"),col=c("chartreuse4","firebrick3","dodgerblue3"),pch=c(1,1,1),inset=0.05,bg="white")
dev.off()

